Scoring With the Engine: Retrieval Exposure, Cross-Engine Divergence, and the Limits of Engine-Agnostic GEO Scores

Recent work asks whether generative-engine visibility can be approximated with deterministic, engine-free page scores. We separate two stages such scores can conflate: exposure to a live engine and citation selection conditional on exposure. In an observational audit of ChatGPT, Microsoft Copilot, Google, and Perplexity, 15 fixed commercial prompts produced 589 citation observations on 6 June 2026, corresponding to 528 unique URLs and 356 domains. Same-prompt cross-engine URL overlap was extremely small: mean pairwise Jaccard similarity was 0.0079, the median was zero, and 84.9% of engine pairs shared no cited URL. On the ten prompts observed on all four engines, mean exact-URL Jaccard was 0.0072. A matched-size hypergeometric baseline preserving each prompt's four-engine URL universe and each engine's list length predicts 0.1272, so observed overlap was only 5.7% of that baseline; zero URL overlap occurred in 86.7% of comparisons versus 12.3% expected. Top-five exact-URL overlap was zero in all 60 pairwise comparisons. A single engine captured only 11.4%-42.6% of the four-engine URL union, and 96.4% of observed URLs appeared in only one engine. A separate 5-to-6 June same-engine comparison found 67.0% mean URL-set turnover. These results do not invalidate engine-free page scoring; they identify its estimand. A score computed without a live engine can estimate page quality or query-page fit, while end-to-end visibility additionally depends on engine-specific exposure and selection. We therefore argue for reporting page fit, observed exposure, conditional selection, and final visibility as distinct quantities.

==> make_figures.py <==
import csv
from pathlib import Path
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
rows = list(csv.DictReader((ROOT / 'aggregate_results.csv').open()))

def value(metric, group):
    for r in rows:
        if r['metric'] == metric and r['group'] == group:
            return float(r['value']), (float(r['ci_low']) if r['ci_low'] else None), (float(r['ci_high']) if r['ci_high'] else None)
    raise KeyError((metric, group))

# 1. Pairwise URL/domain overlap
pairs = [
    ('ChatGPT / Copilot','chatgpt_vs_copilot'),
    ('ChatGPT / Google','chatgpt_vs_google'),
    ('ChatGPT / Perplexity','chatgpt_vs_perplexity'),
    ('Copilot / Google','copilot_vs_google'),
    ('Copilot / Perplexity','copilot_vs_perplexity'),
    ('Google / Perplexity','google_vs_perplexity'),
]
url = [100*value('url_jaccard', g)[0] for _,g in pairs]
dom = [100*value('domain_jaccard', g)[0] for _,g in pairs]
x = list(range(len(pairs))); w=.38
fig, ax = plt.subplots(figsize=(8.1,4.0))
ax.bar([i-w/2 for i in x], url, width=w, label='URL Jaccard')
ax.bar([i+w/2 for i in x], dom, width=w, label='Domain Jaccard')
ax.set_xticks(x, [n.replace(' / ','\n/') for n,_ in pairs], fontsize=8)
ax.set_ylabel('Mean overlap (%)')
ax.set_title('Same-prompt citation overlap is near zero across engines')
ax.legend(frameon=False, fontsize=8)
ax.spines[['top','right']].set_visible(False)
fig.tight_layout(); fig.savefig(ROOT/'fig1_cross_engine_overlap.pdf',bbox_inches='tight'); fig.savefig(ROOT/'fig1_cross_engine_overlap.png',dpi=220,bbox_inches='tight'); plt.close(fig)

# 2. Engine as proxy for the four-engine union
engines=[('ChatGPT','chatgpt'),('Google','google'),('Perplexity','perplexity'),('Copilot','copilot')]
vals=[100*value('union_recall',g)[0] for _,g in engines]
fig,ax=plt.subplots(figsize=(6.6,3.9))
bars=ax.bar([x for x,_ in engines],vals)
ax.set_ylim(0,50); ax.set_ylabel('Share of four-engine URL union (%)')
ax.set_title('No single engine captures even half of the observed source universe')
for b,v in zip(bars,vals): ax.text(b.get_x()+b.get_width()/2,v+1.2,f'{v:.1f}%',ha='center',fontsize=9)
ax.spines[['top','right']].set_visible(False)
fig.tight_layout(); fig.savefig(ROOT/'fig2_proxy_coverage.pdf',bbox_inches='tight'); fig.savefig(ROOT/'fig2_proxy_coverage.png',dpi=220,bbox_inches='tight'); plt.close(fig)

# 3. Source exclusivity
specificity=[100*value('url_one_engine_share','all_unique_urls')[0],100*value('domain_one_engine_share','all_unique_domains')[0],100*value('zero_url_overlap_share','cross_engine_all')[0]]
labels=['URLs seen on\none engine','Domains seen on\none engine','Engine pairs with\nzero shared URL']
fig,ax=plt.subplots(figsize=(6.6,3.9))
bars=ax.bar(labels,specificity); ax.set_ylim(0,100); ax.set_ylabel('Percent')
ax.set_title('Most observed citation sources are engine-specific')
for b,v in zip(bars,specificity): ax.text(b.get_x()+b.get_width()/2,v+1.3,f'{v:.1f}%',ha='center',fontsize=9)
ax.spines[['top','right']].set_visible(False)
fig.tight_layout(); fig.savefig(ROOT/'fig3_specificity.pdf',bbox_inches='tight'); fig.savefig(ROOT/'fig3_specificity.png',dpi=220,bbox_inches='tight'); plt.close(fig)

# 4. Temporal turnover
engines2=[('ChatGPT','june5_to_june6_chatgpt'),('Copilot','june5_to_june6_copilot'),('Perplexity','june5_to_june6_perplexity')]
vals=[]; lo=[]; hi=[]
for _,g in engines2:
    v,l,h=value('url_turnover',g); vals.append(100*v); lo.append(100*(v-l)); hi.append(100*(h-v))
fig,ax=plt.subplots(figsize=(6.1,3.9))
bars=ax.bar([e for e,_ in engines2],vals,yerr=[lo,hi],capsize=4); ax.set_ylim(0,100); ax.set_ylabel('URL-set turnover (%)')
ax.set_title('Same-prompt citation sets changed sharply from June 5 to June 6')
for b,v in zip(bars,vals): ax.text(b.get_x()+b.get_width()/2,v+2,f'{v:.1f}%',ha='center',fontsize=9)
ax.spines[['top','right']].set_visible(False)
fig.tight_layout(); fig.savefig(ROOT/'fig4_temporal_turnover.pdf',bbox_inches='tight'); fig.savefig(ROOT/'fig4_temporal_turnover.png',dpi=220,bbox_inches='tight'); plt.close(fig)

# 5. Citation breadth by engine
bvals=[value('urls_per_prompt',g)[0] for _,g in engines]
fig,ax=plt.subplots(figsize=(6.6,3.9))
bars=ax.bar([x for x,_ in engines],bvals); ax.set_ylabel('Mean distinct cited URLs per prompt')
ax.set_title('Engines differ materially in citation breadth')
for b,v in zip(bars,bvals): ax.text(b.get_x()+b.get_width()/2,v+.35,f'{v:.1f}',ha='center',fontsize=9)
ax.spines[['top','right']].set_visible(False)
fig.tight_layout(); fig.savefig(ROOT/'fig5_breadth.pdf',bbox_inches='tight'); fig.savefig(ROOT/'fig5_breadth.png',dpi=220,bbox_inches='tight'); plt.close(fig)

